Cellular automata and communication complexity

The model of cellular automata is fascinating because very simple local rules can generate complex global behaviors. The relationship between local and global function is subject of many studies. We tackle this question by using results on communication complexity theory and, as a by-product, we provide (yet another) classification of cellular automata.

==> n_2/n_2.C <==
#include <iostream.h>

// maximum
inline int max(int a, int b) {
	return a>b?a:b;
}

// fonction locale
inline int f(int a, int b, int c) {
	if (b==0 && a==c) 
		return 0;
	else
		return max(a,max(b,c));
}

// fonction globale
int f(int n, int x, int c, int y) {
	char cfg[n][2*n+1];
	int i,t;
	//intialize initial configuration
	for(i=0; i<n; i++) {
		cfg[0][i] = x%3;
		x/=3;
	}
	cfg[0][n] = c;
	for(i=2*n; i>n; i--) {
		cfg[0][i] = y%3;
		y/=3;
	}
	//iterate
	for (t=1; t<n; t++)
		for(i=t+1; i<2*n-t; i++)
			cfg[t][i] = f(cfg[t-1][i-1],
				      cfg[t-1][i],
				      cfg[t-1][i+1]);
	return cfg[n-1][n];
}

main() {
	char* color[] = {"255 255 255 ", "128 128 128 ", "0 0 0 "};
	cout << "P3 81 81 255" << endl;
	for (int x=0; x<81; x++)
		for (int y=0; y<81; y++)
			cout << color[f(4,x,0,y)];
}

